Homodyne measurement with a Schr\"odinger cat state as a local oscillator

Homodyne measurements are a widely used quantum measurement. Using a coherent state of large amplitude as the local oscillator, it can be shown that the quantum homodyne measurement limits to a field quadrature measurement. In this work, we give an example of a general idea: injecting non-classical states as a local oscillator can led to non-classical measurements. Specifically we consider injecting a superposition of coherent states, a Schr\"odinger cat state, as a local oscillator. We derive the Kraus operators and the positive operator-valued measure (POVM) in this situation.

==> plots/change_coords.py <==
import numpy as np


def rot(x, w, func):
    # this ensures that integer values of x, w map onto integer values of n and m
    # scaling and post-processing needs to be done in the plotting function
    n = (w+x)//2
    m = (w-x)//2
    goodvals = np.logical_and((x+w) % 2 == 0, (x-w) % 2 == 0)
    return np.where(goodvals, func(n, m), 0)


==> plots/finite_squeeze.py <==
import numpy as np
import scipy.special

def post_meas_wf(x,q,r,sign = 1):
    """Sign = +1 or -1 """
    const1 = np.power( np.cosh(2*r) / (2*np.pi), 1/4)
    numer2 = np.exp( 1 * q**2 *np.sinh(2*r) * np.tanh(2*r) )
    denom2 = np.exp( 2 * q**2 *np.sinh(2*r) * np.tanh(2*r) ) + sign
    const2 = numer2 / np.sqrt(denom2)
    term1 = 1.0  * np.exp( - np.cosh(2*r) * (x + q*np.tanh(2*r))**2 )
    term2 = sign * np.exp( - np.cosh(2*r) * (x - q*np.tanh(2*r))**2 )
    return const1*const2* (term1 + term2)



def outcome_density(q,r):
    sech2r = 1/np.cosh(2*r)
    const  = (2 * sech2r) / np.pi 
    term   = np.exp( - 2 * q**2 * sech2r)
    return np.sqrt(const) * term



==> plots/heat_marginal.py <==
import matplotlib
import matplotlib.colors
import matplotlib.cm
from matplotlib import pyplot as plt
import numpy as np

# definitions for the axes
margin = 0.15
spacing = 0.02
marginalsize = 0.2

scatterheight = 1.0-1.25*margin-spacing-marginalsize
scatterwidth = 3.0/4.0*scatterheight

rect_scatter = [margin, margin,
                scatterwidth, scatterheight]
rect_histx = [margin, margin+scatterheight+spacing,
              scatterwidth, marginalsize]
rect_histy = [margin + scatterwidth + spacing, margin,
              marginalsize, scatterheight]
rect_cbar = [1-margin-marginalsize, margin,
             marginalsize, scatterheight]
ewidth = 1-1.25*margin-scatterwidth-spacing
eheight = 1-1.25*margin-scatterheight-spacing
rect_extra = [margin+scatterwidth, margin+scatterheight,
              ewidth, eheight]


SMALL_SIZE = 12
MEDIUM_SIZE = 16
BIGGER_SIZE = 20

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title


def heat_marg(f, mins, maxs, steps, label=None, figure=None, xlabel=None, ylabel=None, tight=True):
    if not figure:
        fig = plt.figure()
    else:
        fig = figure

    ns = np.arange(mins[0], maxs[0], steps[0])[:, np.newaxis]
    ms = np.arange(mins[1], maxs[1], steps[1])[np.newaxis, :]
    max
    res = np.empty((len(ns), len(ms)), dtype=np.float32)
    # it = np.nditer([ms,ns,res],
    #         op_axes=[[0,-1],[-1,0],None],
    #         flags=['external_loop'],
    #         op_flags=[['readonly'],['readonly'],['writeonly']])
    # with it:
    #     for m,n, out in it:
    #         out[...]=f(n,m)
    res = f(ns, ms)

    ax = fig.add_axes(rect_scatter)
    ax_histx = fig.add_axes(rect_histx, sharex=ax)
    ax_histx.xaxis.set_tick_params(labelbottom=False)
    ax_histy = fig.add_axes(rect_histy, sharey=ax)
    ax_histy.yaxis.set_tick_params(labelleft=False)

    if label:
        ax_extra = fig.add_axes(rect_extra)
        ax_extra.set_axis_off()
        ax_extra.text(ax_extra.viewLim.bounds[2]/2.0,
                      ax_extra.viewLim.bounds[3]/2.0,
                      label,
                      multialignment='center')

    res = res.transpose()
    image = ax.imshow(res,
                      extent=(mins[0]-steps[0]/2.0, maxs[0]-steps[0]/2.0,
                              mins[1]-steps[1]/2.0, maxs[1]-steps[1]/2.0),
                      origin='lower',
                      aspect= 'auto', #len(ns)/len(ms), #'equal',
                      cmap='Blues')
    if xlabel:
        ax.set_xlabel(xlabel)
    if ylabel:
        ax.set_ylabel(ylabel)
    ax_histx.bar(np.squeeze(ns), np.add.reduce(res, axis=0), width=1)
    ax_histy.barh(np.squeeze(ms), np.add.reduce(res, axis=1), height=1)
    plt.sca(ax_histy)
    #plt.colorbar(image)
    cbar = plt.colorbar(image)
    cbar.ax.set_title(r'Pr('+xlabel+','+ylabel+')',loc='left')
    #cbar.set_label(r'\Pr(n,m)')#, rotation=270)


defcm = matplotlib.colors.LinearSegmentedColormap.from_list(
    'mycolor', [(1, 1, 1, 1), matplotlib.cm.Blues.get_over()])


def heat_marg2(f, xrange, yrange,
               label=None, figure=None,
               xlabel=None, ylabel=None,
               tight=True, cm=defcm,
               xscale=1, yscale=1):
    if not figure:
        fig = plt.figure()
    else:
        fig = figure

    # Compute values
    xgridrange, ygridrange = np.meshgrid(xrange, yrange)
    res = f(xgridrange, ygridrange)
    xrange = xrange*xscale
    yrange = yrange*yscale

    # Set up axes
    ax = fig.add_axes(rect_scatter)
    ax_histx = fig.add_axes(rect_histx, sharex=ax)
    ax_histx.xaxis.set_tick_params(labelbottom=False)
    ax_histy = fig.add_axes(rect_histy, sharey=ax)
    ax_histy.yaxis.set_tick_params(labelleft=False)

    if label:
        ax_extra = fig.add_axes(rect_extra)
        ax_extra.set_axis_off()
        ax_extra.text(ax_extra.viewLim.bounds[2]/2.0,
                      ax_extra.viewLim.bounds[3]/2.0,
                      label,
                      multialignment='center')

    extent = (xrange[0]-(xrange[1]-xrange[0])/2, xrange[-1] + (xrange[-1]-xrange[-2])/2,
              yrange[0]-(yrange[1]-yrange[0])/2, yrange[-1] + (yrange[-1]-yrange[-2])/2)
    image = ax.imshow(res,
                      extent=extent,
                      origin='lower',
                      aspect='auto', 
                      cmap=cm,
                      interpolation='none',
                      )
    if xlabel:
        ax.set_xlabel(xlabel)
    if ylabel:
        ax.set_ylabel(ylabel)

    ax_histx.bar(xrange, np.add.reduce(res, axis=0),
                 width=xscale, color=cm.get_over())
    ax_histy.barh(yrange, np.add.reduce(res, axis=1),
                  height=yscale, color=cm.get_over())
    plt.sca(ax_histy)
    #plt.colorbar(image)
    cbar = plt.colorbar(image)
    cbar.ax.set_title(r'Pr('+xlabel+','+ylabel+')',loc='left')


==> plots/plot_test.py <==
import numpy as np
import scipy.special
import matplotlib.pyplot as plt
import matplotlib as mpl

from heat_marginal import heat_marg
from probabilities import vacuum, coherent_state, fock_state
from change_coords import rot

# mpl.rc('font',size=8)
# mpl.rc('figure',figsize=(3.375,3.0/4.0*3.375), dpi=600)

#heat_marg(lambda n,m: coherent_state(n,m,0.8,beta=5.0),
#        (0, 0), (30, 30), (1, 1))
#heat_marg(lambda x,w: 
#        rot(x,w,lambda n,m: coherent_state(n,m,0.8,beta=7.0,phase=-1)),
#        (-30, 20), (30, 80), (1, 1))

# a=1.6
# b=7.0
# s=60
# f=lambda n,m: coherent_state(n,m,a,beta=b,phase=1)

b=7.0
s=60
N=2
f=lambda n,m: fock_state(n,m,N,beta=b,phase=1)

f1=plt.figure()
heat_marg(f,
        (0, 0), (s, s), (1, 1),
        figure=f1)

f2=plt.figure()
heat_marg(lambda x,w: rot(x,w,f),
        (-s, 0), (s, 2*s), (1, 1),
        figure=f2)
plt.show()


==> plots/plots.py <==
import sys
import numpy as np
import scipy.special
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams['text.usetex'] = True

from heat_marginal import heat_marg, heat_marg2
from probabilities import vacuum, coherent_state, fock_state
from change_coords import rot
from finite_squeeze import  post_meas_wf, outcome_density 

# mpl.rc('font',size=8)
# mpl.rc('figure',figsize=(3.375,3.0/4.0*3.375), dpi=600)

# heat_marg(lambda n,m: coherent_state(n,m,0.8,beta=5.0),
#        (0, 0), (30, 30), (1, 1))
# heat_marg(lambda x,w:
#        rot(x,w,lambda n,m: coherent_state(n,m,0.8,beta=7.0,phase=-1)),
#        (-30, 20), (30, 80), (1, 1))


###############################################################################
# vacuum plots 

# plus cat
heat_marg2(lambda x, y: vacuum(x, y, beta=5),
           np.arange(0, 24), np.arange(0, 24),
           label='$+$ cat\n $\\beta=5$', xlabel="n", ylabel="m")
plt.savefig('beta-5-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w: rot(x, w, lambda n, m: vacuum(n, m, beta=5.0)),
           #np.arange(-16, 16), np.arange(0, 46),
           np.arange(-12, 12), np.arange(14, 38),
           xscale=np.sqrt(1/2)/5, yscale=np.sqrt(1/2)/5,
           label='$+$ cat\n $\\beta=5$', xlabel="x", ylabel="w")
plt.savefig('beta-5-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()



# minus cat
heat_marg2(lambda x, y: vacuum(x, y, beta=5, phase=-1),
           np.arange(0, 24), np.arange(0, 24),
           label='$-$ cat\n $\\beta=5$', xlabel="n", ylabel="m")
plt.savefig('beta-5-minus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()

heat_marg2(lambda x, w: rot(x, w, lambda n, m: vacuum(n, m, beta=5.0, phase=-1)),
           #np.arange(-16, 16), np.arange(0, 46),
           np.arange(-12, 12), np.arange(14, 38),
           xscale=np.sqrt(1/2)/5, yscale=np.sqrt(1/2)/5,
           label='$-$ cat\n $\\beta=5$', xlabel="x", ylabel="w")
plt.savefig('beta-5-minus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

plt.close('all')

###############################################################################
# coherent state plots

heat_marg2(lambda n, m: coherent_state(n, m, 0.8, beta=5.0, phase=1),
           np.arange(0, 30), np.arange(0, 30),
           label='$+$ cat\n $\\beta=5$', xlabel="n", ylabel="m")
plt.savefig('coh-0_8-beta-5-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w: rot(x, w, lambda n, m: coherent_state(n, m, 0.8, beta=5.0, phase=1)),
           np.arange(-30, 30), np.arange(0, 60),
           xscale=np.sqrt(1/2)/5, yscale=np.sqrt(1/2)/5,
           label='$+$ cat\n $\\beta=5$', xlabel="x", ylabel="w")
plt.savefig('coh-0_8-beta-5-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

heat_marg2(lambda n, m: coherent_state(n, m, 1.6, beta=5.0, phase=1),
           np.arange(0, 30), np.arange(0, 30),
           label='$+$ cat\n $\\beta=5$', xlabel="n", ylabel="m")
plt.savefig('coh-1_6-beta-5-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w:
           rot(x, w, lambda n, m: coherent_state(n, m, 1.6, beta=5.0, phase=1)),
           np.arange(-30, 30), np.arange(0, 60),
           xscale=np.sqrt(1/2)/5, yscale=np.sqrt(1/2)/5,
           label='$+$ cat\n $\\beta=5$', xlabel="x", ylabel="w")
plt.savefig('coh-1_6-beta-5-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

heat_marg2(lambda n, m: coherent_state(n, m, -1.6, beta=5.0, phase=1),
           np.arange(0, 30), np.arange(0, 30),
           label='$+$ cat\n $\\beta=5$', xlabel="n", ylabel="m")
plt.savefig('coh-m1_6-beta-5-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w:
           rot(x, w, lambda n, m: coherent_state(
               n, m, -1.6, beta=5.0, phase=1)),
           np.arange(-30, 30), np.arange(0, 60),
           xscale=np.sqrt(1/2)/5, yscale=np.sqrt(1/2)/5,
           label='$+$ cat\n $\\beta=5$', xlabel="x", ylabel="w")
plt.savefig('coh-m1_6-beta-5-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

plt.close('all')

###############################################################################
# Fock plots

for k in (1, 2, 3, 4):

    def f(n, m):
        return fock_state(n, m, k, beta=5.0, phase=1)

    heat_marg2(f,
               np.arange(0, 50), np.arange(0, 50),
               label='$+$ cat\n $\\beta=5$', xlabel="n", ylabel="m")
    plt.savefig(f'fock-{k}-beta-5-plus-dist.png', bbox_inches='tight', dpi=400)
    plt.clf()

    heat_marg2(lambda x, w: rot(x, w, f),
               np.arange(-30, 30), np.arange(0, 60),
               xscale=np.sqrt(1/2)/5, yscale=np.sqrt(1/2)/5,
               label='$+$ cat\n $\\beta=5$', xlabel="x", ylabel="w")
    plt.savefig(f'fock-{k}-beta-5-plus-dist-rot.png',
                bbox_inches='tight', dpi=400)
    plt.clf()

plt.close('all')

###############################################################################
#  Study LO size

LOamp = 1.1 # have to make it slightly different from 1.6 
heat_marg2(lambda n, m: coherent_state(n, m, 1.6, beta=LOamp, phase=1),
           np.arange(0, 12), np.arange(0, 12),
           label='$+$ cat\n $\\beta={}$'.format(LOamp), xlabel="n", ylabel="m")
plt.savefig('LOcoh-1_6-beta-1_1-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w:
           rot(x, w, lambda n, m: coherent_state(n, m, 1.6, beta=LOamp, phase=1)),
           np.arange(-7, 7), np.arange(0, 14),
           xscale=np.sqrt(1/2)/LOamp, yscale=np.sqrt(1/2)/LOamp,
           label='$+$ cat\n $\\beta={}$'.format(LOamp), xlabel="x", ylabel="w")
plt.savefig('LOcoh-1_6-beta-1_1-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

LOamp = 1.3
heat_marg2(lambda n, m: coherent_state(n, m, 1.6, beta=LOamp, phase=1),
           np.arange(0, 12), np.arange(0, 12),
           label='$+$ cat\n $\\beta={}$'.format(LOamp), xlabel="n", ylabel="m")
plt.savefig('LOcoh-1_6-beta-1_3-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w:
           rot(x, w, lambda n, m: coherent_state(n, m, 1.6, beta=LOamp, phase=1)),
           np.arange(-11, 11), np.arange(0, 22),
           xscale=np.sqrt(1/2)/LOamp, yscale=np.sqrt(1/2)/LOamp,
           label='$+$ cat\n $\\beta={}$'.format(LOamp), xlabel="x", ylabel="w")
plt.savefig('LOcoh-1_6-beta-1_3-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

LOamp = 1.85
heat_marg2(lambda n, m: coherent_state(n, m, 1.6, beta=LOamp, phase=1),
           np.arange(0, 16), np.arange(0, 16),
           label='$+$ cat\n $\\beta={}$'.format(LOamp), xlabel="n", ylabel="m")
plt.savefig('LOcoh-1_6-beta-1_85-plus-dist.png', bbox_inches='tight', dpi=400)
plt.clf()
heat_marg2(lambda x, w:
           rot(x, w, lambda n, m: coherent_state(n, m, 1.6, beta=LOamp, phase=1)),
           np.arange(-12, 12), np.arange(0, 24),
           xscale=np.sqrt(1/2)/LOamp, yscale=np.sqrt(1/2)/LOamp,
           label='$+$ cat\n $\\beta={}$'.format(LOamp), xlabel="x", ylabel="w")
plt.savefig('LOcoh-1_6-beta-1_85-plus-dist-rot.png', bbox_inches='tight', dpi=400)
plt.clf()

plt.close('all')
    
###############################################################################
# 
#       Finite squeezing
#
###############################################################################
from finite_squeeze import  post_meas_wf, outcome_density 

# to find r_{\rm dB} =10 \log_{10}e^{2r} 
r3dB  = 0.345388
r6dB  = 0.690776
r12dB = 1.38155
r15dB = 1.72694

rvec = [r3dB,  r6dB, r12dB]
rlab = ['3dB', '6dB', '12dB']

# wavefunction plot
xlim = 3.0
x = np.linspace(-xlim,xlim, num=300)
fig = plt.figure(figsize=[8, 3*3.3])

for idx, rdB in enumerate(rvec):
    # q = 1 outcome
    psi1 = post_meas_wf(x,1,rdB)
    # q = 2 outcome
    psi2 = post_meas_wf(x,2,rdB)
    

    ax = fig.add_subplot(3,1,idx+1)
    ax.plot(x,psi1, label = r"$q=1$")
    ax.plot(x,psi2, label = r"$q=2$",linestyle= '--')
    if idx==0:
        print(0)
        #ax.set_title("Position Wave Function of Remote State")
    if idx==2:
        ax.set_xlabel(r'$x$')
    ax.set_ylabel(r'$\psi(x|q,+)$')
    ax.set_xlim([-xlim,xlim])
    ax.set_ylim([-0.01,1.1])
    ax.legend(loc=1,title=rlab[idx])

name = 'squeeze_wavefn'
plt.savefig(name+'.png',bbox_inches = 'tight',dpi=400)


# prob of meas outcome plot
lines = ['-', '--', ':', '-.']
fig = plt.figure(figsize=[8, 3.3])

qlim = 2.1
q = np.linspace(-qlim,qlim, num=250)

ax = fig.add_subplot(121)
for idx, rdB in enumerate(rvec):
    # q density
    psi1 = outcome_density(q,rdB)
    ax.plot(q,psi1, label = rlab[idx],linestyle = lines[idx])

#ax.set_title(r"Probability of outcome $q$")
ax.set_xlabel(r'$q$')
ax.set_ylabel(r'Pr$(q|r)$')
ax.set_xlim([-qlim,qlim])
ax.set_ylim([-0.001,0.75])
ax.legend(loc=2)

ax = fig.add_subplot(122)
qlim = 2.1
qlimp = qlim
qlimm = 0
q = np.linspace(qlimm,qlimp, num=250)
    
for idx, rdB in enumerate(rvec):
    # q density
    psi1 = outcome_density(q,rdB)
    ax.semilogy(q,psi1, label = rlab[idx],linestyle = lines[idx])

#ax.set_title(r"Probability of outcome $q$")
ax.set_xlabel('$q$')
ax.set_xlim([-qlimm,qlimp])
ax.set_ylim([0.0007,1])
ax.legend(loc=3)

name = 'squeeze_pr_q'
plt.savefig(name+'.png',bbox_inches = 'tight',dpi=400)

    
sys.exit(0)
###############################################################################


==> plots/probabilities.py <==
import numpy as np
import scipy.special

def vacuum(n,m,beta=3,phase=1.0):
    p=np.abs(beta)**2/2.0
    ret=-2.0*p
    ret=ret+n*np.log(p)
    ret=ret-scipy.special.gammaln(n+1)
    ret=ret+m*np.log(p)
    ret=ret-scipy.special.gammaln(m+1)
    ret=np.exp(ret)
    ret=ret/2*(1+np.real(phase)*np.exp(-4*p))
    ret=ret*((-1)**(m%2)+phase*(-1)**(n%2))**2
    return ret
#double check phase bit

def coherent_state(n,m,alpha,beta=3.0,phase=1.0):
    ret=-np.abs(beta)**2-np.abs(alpha)**2
    ret=ret-scipy.special.gammaln(n+1)
    ret=ret-scipy.special.gammaln(m+1)
    ret=np.exp(ret)
    ret=ret/2*(1+np.real(phase)*np.exp(-2*np.abs(beta)**2))
    pl=(alpha+beta)/np.sqrt(2)
    mi=(alpha-beta)/np.sqrt(2)
    t=pl**n*mi**m+phase*mi**n*pl**m
    ret=ret*np.abs(t)**2
    return ret

def fock_single_amp(n,m,photon,beta):
    h=scipy.special.hyp2f1
    b=scipy.special.binom
    l=np.log
    lg=scipy.special.gammaln
    def lb(n,k):
        return lg(n+1) - lg(k+1) - lg(n-k+1)

    p=photon
    if beta==0:
        bfactor=np.where(m+n-p==0,0,-float("inf"))
    else:
        bfactor=(m+n-p)*l(beta) 
    prefactor=-0.5*(n+m)*l(2) -0.5*np.abs(beta)**2 \
            +bfactor+0.5*(lg(p+1)-lg(m+1)-lg(n+1))
    mlep=(m<=p)
    pvmlep,pvmgtp=lb(n,m+n-p),lb(m,m-p)
    preval=np.where(mlep,pvmlep,pvmgtp)
    val=np.where(n+m<photon,0,np.exp(prefactor+preval))
    val=val*np.where(m<=p,h(-m,-m-n+p,1-m+p,-1), h(-n,-p,1+m-p,-1))


    sign=np.logical_and(np.logical_and(m>p,m+n>=p),(m+p)%2==1)
    sign=np.where(sign,np.full_like(sign,-1,dtype=np.float32),
            np.full_like(sign,1,dtype=np.float32))
    return sign*val

def fock_state(n,m,photon=1,beta=3.0,phase=1.0):
    r1=fock_single_amp(n,m,photon,beta)
    r2=phase*fock_single_amp(m,n,photon,beta)
    f=np.sqrt(2.0*(1+phase*np.exp(-2*np.abs(beta)**2)))
    r=(r1+phase*r2)/f
    return np.abs(r)**2

